Semantic Segmentation with Labeling Uncertainty and Class Imbalance

Recently, methods based on Convolutional Neural Networks (CNN) achieved impressive success in semantic segmentation tasks. However, challenges such as the class imbalance and the uncertainty in the pixel-labeling process are not completely addressed. As such, we present a new approach that calculates a weight for each pixel considering its class and uncertainty during the labeling process. The pixel-wise weights are used during training to increase or decrease the importance of the pixels. Experimental results show that the proposed approach leads to significant improvements in three challenging segmentation tasks in comparison to baseline methods. It was also proved to be more invariant to noise. The approach presented here may be used within a wide range of semantic segmentation methods to improve their robustness.

==> figs/AOL_dataset/save_figs.py <==
import matplotlib.pyplot as plt

from mpl_toolkits.axes_grid1.inset_locator import zoomed_inset_axes
from mpl_toolkits.axes_grid1.inset_locator import mark_inset

import numpy as np

from PIL import Image

def plot_image(img, pos, filename):
	fig, ax = plt.subplots(figsize=[7,6])
	ax.imshow(img, interpolation="nearest", origin="lower")
	axins = zoomed_inset_axes(ax, 2.5, loc=4) # zoom = 6
	for axis in ['top','bottom','left','right']:
		axins.spines[axis].set_linewidth(1)
		axins.spines[axis].set_color('b')
	axins.imshow(img, interpolation="nearest", origin="lower")

	# sub region of the original image
	x1, x2, y1, y2 = pos
	axins.set_xlim(x1, x2)
	axins.set_ylim(y1, y2)

	

	# draw a bbox of the region of the inset axes in the parent axes and
	# connecting lines between the bbox and the inset axes area
	mark_inset(ax, axins, loc1=1, loc2=2, fc="none", ec='b')
	plt.draw()
	ax.set_axis_off()
	plt.xticks(visible=False)
	plt.yticks(visible=False)
	#plt.axis("off")
    #fig.axes.get_xaxis().set_visible(False)
    #fig.axes.get_yaxis().set_visible(False)

	plt.savefig(filename, bbox_inches='tight', pad_inches=0, format='pdf', dpi=300)



# prepare the demo image
#img_filename = '312A_AOL-AOriginal'
#pos = (140, 190, 130, 170)

#img_filename = '703A_AOL-AOriginal'
#pos = (216, 256, 150, 190)

img_filename = '704A_AOL-AOriginal'
pos = (10, 50, 180, 220)

img_filename_gt = 'fcn/'+img_filename+'_gt2.png'
img_filename_fcn = 'fcn/'+img_filename+'_pred2.png'
img_filename_ap = 'fcn_3_0/'+img_filename+'_pred2.png'

img_gt = Image.open(img_filename_gt)
print(img_filename_gt)
img_fcn = Image.open(img_filename_fcn)
print(img_filename_fcn)
img_ap = Image.open(img_filename_ap)
print(img_filename_ap)

img = np.array(img_gt.transpose(Image.FLIP_TOP_BOTTOM))
plot_image(img, pos, img_filename_gt[:-3]+'pdf')

img = np.array(img_fcn.transpose(Image.FLIP_TOP_BOTTOM))
plot_image(img, pos, img_filename_fcn[:-3]+'pdf')

img = np.array(img_ap.transpose(Image.FLIP_TOP_BOTTOM))
plot_image(img, pos, img_filename_ap[:-3]+'pdf')

# extent = [-3, 4, -4, 3]


==> figs/tree_dataset/save_figs.py <==
import matplotlib.pyplot as plt

from mpl_toolkits.axes_grid1.inset_locator import zoomed_inset_axes
from mpl_toolkits.axes_grid1.inset_locator import mark_inset

import numpy as np

from PIL import Image

def plot_image(img, pos, filename, loc, pos2, loc2):
	fig, ax = plt.subplots(figsize=[7,6])
	ax.imshow(img, interpolation="nearest", origin="lower")

	axins = zoomed_inset_axes(ax, 2, loc=loc) # zoom = 6
	for axis in ['top','bottom','left','right']:
		axins.spines[axis].set_linewidth(1)
		axins.spines[axis].set_color('b')
	axins.imshow(img, interpolation="nearest", origin="lower")

	# sub region of the original image
	x1, x2, y1, y2 = pos
	axins.set_xlim(x1, x2)
	axins.set_ylim(y1, y2)

	# draw a bbox of the region of the inset axes in the parent axes and
	# connecting lines between the bbox and the inset axes area
	mark_inset(ax, axins, loc1=3, loc2=1, fc="none", ec='b')
	plt.draw()
	ax.set_axis_off()
	plt.xticks(visible=False)
	plt.yticks(visible=False)

	if pos2 is not None:
		axins = zoomed_inset_axes(ax, 2, loc=loc2) # zoom = 6
		for axis in ['top','bottom','left','right']:
			axins.spines[axis].set_linewidth(1)
			axins.spines[axis].set_color('b')
		axins.imshow(img, interpolation="nearest", origin="lower")

		# sub region of the original image
		x1, x2, y1, y2 = pos2
		axins.set_xlim(x1, x2)
		axins.set_ylim(y1, y2)

		# draw a bbox of the region of the inset axes in the parent axes and
		# connecting lines between the bbox and the inset axes area
		mark_inset(ax, axins, loc1=3, loc2=1, fc="none", ec='b')
		plt.draw()
		ax.set_axis_off()
	plt.xticks(visible=False)
	plt.yticks(visible=False)
	plt.savefig(filename, bbox_inches='tight', pad_inches=0, format='pdf', dpi=300)


img_filename = 'ARV2_512_3584'
pos = (180, 220, 10, 50)
loc = 2

img_filename = 'ARV2_1536_2048'
pos = (215, 255, 1, 41)
loc = 3

img_filename = 'ARV2_1024_3584'
pos = (160, 200, 170, 210)
loc = 2
pos2 = (150, 190, 1, 41)
loc2 = 3

img_filename_gt = 'fcn/'+img_filename+'_gt2.png'
img_filename_fcn = 'fcn/'+img_filename+'_pred2.png'
img_filename_ap = 'fcn_2_0/'+img_filename+'_pred2.png'

img_gt = Image.open(img_filename_gt)
print(img_filename_gt)
img_fcn = Image.open(img_filename_fcn)
print(img_filename_fcn)
img_ap = Image.open(img_filename_ap)
print(img_filename_ap)

img = np.array(img_gt.transpose(Image.FLIP_TOP_BOTTOM))
plot_image(img, pos, img_filename_gt[:-3]+'pdf', loc, pos2, loc2)

img = np.array(img_fcn.transpose(Image.FLIP_TOP_BOTTOM))
plot_image(img, pos, img_filename_fcn[:-3]+'pdf', loc, pos2, loc2)

img = np.array(img_ap.transpose(Image.FLIP_TOP_BOTTOM))
plot_image(img, pos, img_filename_ap[:-3]+'pdf', loc, pos2, loc2)

# extent = [-3, 4, -4, 3]

